Magnetic field of gas giant exoplanets and its influence on the retention of their exomoons

We study the magnetic and tidal interactions of a gas-giant exoplanet with its host star and with its exomoons, and focus on their retention. We briefly revisit the scaling law for planetary dynamo in terms of its mass, radius and luminosity. Based on the virial theorem, we construct an evolution law for planetary magnetic field and find that its initial entropy is important for the field evolution of a high-mass planet. We estimate the magnetic torques on orbit arising from the star-planet and planet-moon magnetic interactions, and find that it can compensate tidal torques and bypass frequency valleys where dynamical-tide response is ineffective. For exomoon's retention we consider two situations. In the presence of a circumplanetary disk (CPD), by comparison between CPD's inner and outer radii, we find that planets with too strong magnetic fields or too small distance from its host star tend not to host exomoons. During the subsequent CPD-free evolution, we find, by comparison between planet's spindown and moon's migration timescales, that hot Jupiters with periods of several days are unlikely to retain large exomoons, albeit they could be surrounded by rings from the debris of tidally disrupted moons. In contrast, moons, if formed around warm or cold Jupiters, can be preserved. Finally, we estimate the radio power and flux density due to the star-planet and planet-moon magnetic interactions and give the upper limit of detection distance by FAST.

==> myprog.f90 <==
module globe
double precision pi, G, mu, m, au, pc, Msun, Mj, Rsun, Rj
double precision Ms, Mp, Mm, Rs, Rp, Rm, density_m, Bs, Bp, Bm, omega_s, omega_p, omega_m
double precision alpha_p, moment_p !alpha_p for planet's moment of inertia
double precision time, ap, wp, angmom_p, am, wm, angmom_m, ap_Roche, am_Roche !orbit
double precision Qs, Qp, Qm, tau_s, tau_p, tau_m !tidal Q and lag time
double precision R_obs, density, v, va, Mach, Cd, Lambda, Lambda1, Lambda2, sigma_m !planet's resistance and moon's conductivity
double precision torque_spt, torque_pst, torque_spm, torque_pmt, torque_pmm, torque_smm !torques for migration timescales and dynamics
end module globe

program main
use globe
implicit none
pi=acos(-1.d0)
G=6.67d-8
mu=4*pi
m=1.67d-24
au=1.5d13
pc=3.086d18
Msun=2.d33
Mj=2.d30
Rsun=7.d10
Rj=7.d9

Ms=Msun
Mp=Mj
Mm=1.d26
Rs=2*Rsun
Rp=2*Rj
Rm=3.d8
density_m=3.d0
alpha_p=0.1
moment_p=alpha_p*Mp*Rp**2
am_Roche=(Mp/Mm)**(1.d0/3.d0)*Rm
omega_s=2.d0*pi/(3.d0*24.d0*3.6d3)
omega_p=2.d0*pi/(40.d0*3.6d3)
tau_s=1.d0
tau_p=1.d0
Bs=1.5d3
Bp=1.d2
Cd=1.0
Lambda2=0.1d9
sigma_m=1.d-8

!call typical_torques
!call magneticQ
!call migration ! plt_migration
!call rTrH ! plt_rTrH.m
call moon ! plt_moon
!call dynamics ! plt_dynamics
!call radio
end program main

subroutine typical_torques
use globe
implicit none
ap=0.05*au
wp=(G*Ms/ap**3)**0.5
am=6.0*Rj
wm=(G*Mp/am**3)**0.5
write(6,*) 'Gamma_sp^t', G*Mp**2*Rs**5/ap**6*(wp-omega_s)*tau_s
write(6,*) 'Gamma_ps^t', G*Ms**2*Rp**5/ap**6*(wp-omega_p)*tau_p
R_obs=Rp*(Bp/Bs)**(1.d0/3.d0)*(Rs/ap)**(-1)
density=5.0*(5.d6/4.6d9)**(-2)*(ap/au)**(-2)
v=(wp-omega_s)*ap
va=Bs*(Rs/ap)**3/sqrt(density*m*mu)
Mach=abs(v)/va
Cd=Mach/sqrt(1.0+Mach**2)
Lambda1=mu*abs(v)/Cd
write(6,*) 'magnetosphere radius (Rp)  ', 'density  ', 'va  ', 'v  ', 'Mach  ', 'Cd'
write(6,'(6E15.6)') R_obs/Rp, density, va, v, Mach, Cd
write(6,*) 'Gamma_sp^m', 4.d0*Bs**2*ap*Rp**2*(Bp/Bs)**(2.d0/3.d0)*(Rs/ap)**4*v/(Lambda1+Lambda2)
v=(wp-omega_p)*ap
va=Bp*(Rp/ap)**3/sqrt(density*m*mu)
Mach=abs(v)/va
Cd=Mach/sqrt(1.0+Mach**2)
Lambda1=mu*abs(v)/Cd
write(6,*) 'Gamma_ps^m', 4.d0*Bp**2*ap*Rs**2*(Bs/Bp)**(2.d0/3.d0)*(Rp/ap)**4*v/(Lambda1+Lambda2)
write(6,*) 'Gamma_pm^t', G*Mm**2*Rp**5/am**6*(wm-omega_p)*tau_p
write(6,*) 'Gamma_mp^t', G*Mp**2*Rm**5/am**6/67.d0
write(6,*) 'Gamma_pm^m', 4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bp**2*(Rp/am)**6
write(6,*) 'Gamma_sm^m', 4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bs**2*(Rs/ap)**6
end subroutine typical_torques

subroutine magneticQ
use globe
implicit none
double precision k2, E0, x
Rs=Rsun
Rp=Rj
omega_s=2*pi/(10*24*3.6d3)
Bs=1.d3
Bp=1.d2
k2=0.035
ap=0.05*au
wp=(G*Ms/ap**3)**0.5
E0=G*Mp**2*Rs**5/ap**6
v=(wp-omega_s)*ap
Lambda1=mu*abs(v)/Cd
torque_spm=4.d0*Bs**2*ap*Rp**2*(Bp/Bs)**(2.d0/3.d0)*(Rs/ap)**4*v/(Lambda1+Lambda2)
Qs=E0/abs(torque_spm)/k2
write(6,'(4E15.6)') (wp-omega_s)/omega_s, E0, abs(torque_spm), Qs
open(1,file='Q.dat',form='formatted')
do x=-0.999,1.0,0.0001
 wp=(1.0+x)*omega_s
 ap=(G*Ms/wp**2)**(1.0/3.0)
 E0=G*Mp**2*Rs**5/ap**6
 v=(wp-omega_s)*ap
 Lambda1=mu*abs(v)/Cd
 torque_spm=4.d0*Bs**2*ap*Rp**2*(Bp/Bs)**(2.d0/3.d0)*(Rs/ap)**4*v/(Lambda1+Lambda2)
 Qs=E0/abs(torque_spm)/k2
 write(1,'(7E15.6)') x, ap/au, Lambda1+Lambda2, E0, abs(torque_spm), -log10(Qs), -log(Qs*0.01**(-4.0/3.0)*0.1**(2.0/3.0))
enddo
close(1)
end subroutine magneticQ

subroutine migration
use globe
implicit none
double precision Pp, Pp_min, Pp_max, am_min, am_max
integer i, n
n=10000
omega_s=2.d0*pi/(3.d0*24.d0*3.6d3)
omega_p=2.d0*pi/(40.d0*3.6d3) ! Omega_p=40 hours (fort.3 and fort.4), 3 days (fort.31 and fort.41)
write(6,*) "moon's corotation radius", (G*Mp/omega_p**2)**(1.d0/3.d0)/Rj

Pp_min=1.d0
Pp_max=1.d2
do i=0,n
 Pp=Pp_min+dble(i)*(Pp_max-Pp_min)/dble(n)
 wp=2.d0*pi/(Pp*24.d0*3.6d3)
 ap=(G*Ms/wp**2)**(1.d0/3.d0)
 angmom_p=Mp*(G*Ms*ap)**0.5d0
 torque_spt=G*Mp**2*Rs**5/ap**6*(wp-omega_s)*tau_s
 torque_pst=G*Ms**2*Rp**5/ap**6*(wp-omega_p)*tau_p
 v=(wp-omega_s)*ap
 Lambda1=mu*abs(v)/Cd
 torque_spm=4.d0*Bs**2*ap*Rp**2*(Bp/Bs)**(2.d0/3.d0)*(Rs/ap)**4*v/(Lambda1+Lambda2)
 write(3,'(4E15.6)') Pp, angmom_p/abs(torque_spt)/3.1536d7, angmom_p/abs(torque_pst)/3.1536d7, angmom_p/abs(torque_spm)/3.1536d7
enddo

am_min=6.d0*Rj
ap=1.0*au
am_max=(Mp/Ms)**(1.d0/3.d0)*ap
do i=0,n
 am=am_min+dble(i)*(am_max-am_min)/dble(n)
 wm=(G*Mp/am**3)**0.5d0
 angmom_m=Mm*(G*Mp*am)**0.5d0
 torque_pmt=G*Mm**2*Rp**5/am**6*(wm-omega_p)*tau_p
 torque_pmm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bp**2*(Rp/am)**6
 torque_smm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bs**2*(Rs/ap)**6
 write(4,'(4E15.6)') am/Rj, angmom_m/abs(torque_pmt)/3.1536d7, angmom_m/abs(torque_pmm)/3.1536d7, angmom_m/abs(torque_smm)/3.1536d7
enddo
end subroutine migration

subroutine rTrH 
use globe
implicit none
double precision dotMp, P, rH, rT
integer i,j,ni,nj
dotMp=1.d-7*Mp/3.1536d7
open(1,file='rTrH.dat',form='formatted')
ni=100
nj=100
do i=0, ni
 P=1.d0+(100.d0-1.d0)/dble(ni)*i
 ap=(G*Ms/(2.d0*pi/(P*24.d0*3.6d3))**2)**(1.d0/3.d0)
 rH=(Mp/Ms)**(1.d0/3.d0)*ap
 do j=0, nj
  Bp=50.d0+(500.d0-50.d0)/dble(nj)*j
  rT=(Bp**4*Rp**12/(G*Mp*dotMp**2))**(1.d0/7.d0)
  write(1,'(5E15.3)') P, Bp, rH/Rj, rT/Rj, rH/rT
 enddo
enddo
close(1)
end subroutine rTrH

subroutine moon
use globe
implicit none
double precision Pp, Pp_min, Pp_max, Pm, am_min, am_max
double precision tau1, tau2
integer i, ni, j, nj
ni=200
nj=200
Mm=1.d27 ! 1.d25 for moon1.dat, 1.d26 for moon2.dat, 1.d27 for moon3.dat
Rm=(3.d0/4.d0*Mm/density_m)**(1.d0/3.d0)
omega_p=2.0d0*pi/(3.6d3*40.0d0)
am_min=(G*Mp/omega_p**2)**(1.0d0/3.0d0)
Pp_min=2.0d0
Pp_max=200.0d0
open(1,file='moon3.dat',form='formatted')
do i=0, ni
 Pp=Pp_min+dble(i)*(Pp_max-Pp_min)/dble(ni)
 wp=2.0d0*pi/(3.6d3*24.0d0*Pp)
 if(wp.gt.omega_p) write(6,*) 'spin must be faster than orbit'
 ap=(G*Ms/wp**2)**(1.0d0/3.0d0)
 torque_pst=G*Ms**2*Rp**5/ap**6*(wp-omega_p)*tau_p
 tau1=1.5d0*alpha_p*Mp*Rp**2*omega_p/abs(torque_pst)
 am_max=(Mp/Ms)**(1.0d0/3.0d0)*ap
 do j=1, nj
  am=am_min+dble(j)*(am_max-am_min)/dble(nj)
  wm=(G*Mp/am**3)**0.5d0
  Pm=2.0d0*pi/wm/(3.6d3*24.0d0)
  angmom_m=Mm*(G*Mp*am)**0.5d0
  torque_pmt=G*Mm**2*Rp**5/am**6*(wm-omega_p)*tau_p
  torque_pmm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bp**2*(Rp/am)**6
  torque_smm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*Bs**2*(Rs/ap)**6
  tau2=angmom_m/(2.d0*abs(torque_pmt+torque_pmm+torque_smm))
  write(1,'(5E15.6)') Pp, Pm, log10(tau1/3.1536d7)/10, log10(tau2/3.1536d7)/10, log10(tau1/tau2)
 enddo
enddo
close(1)
end subroutine moon

subroutine dynamics
use globe
implicit none
double precision h, time0, y1, f1, f2, f3
external:: f1, f2, f3, rk4
double precision cor
integer i, n
n=100000000
h=3.1536d7
time0=3.1536d7*2.d6
time=time0
wp=2.d0*pi/(1.d2*24.d0*3.6d3) !planet's initial orbit, 4d for dyn1 and 4, 10d for dyn2 and 5, 100d for dyn3 and 6
ap=(G*Ms/wp**2)**(1.d0/3.d0)
omega_p=2.d0*pi/(40.d0*3.6d3) !planet's initial spin
cor=(G*Mp/omega_p**2)**(1.d0/3.d0)
am=10.d0*Rj !moon's initial orbit !moon's initial orbit, 6Rj for dyn1-3, 10Rj for dyn4-6
wm=(G*Mp/am**3)**0.5d0
write(6,'(6E15.6)') ap, cor, 6.d0*Rj, am, wm, omega_p
open(1,file='dyn6.dat',form='formatted')

do i=1,n
 angmom_p=Mp*(G*Ms*ap)**0.5d0
 torque_pst=G*Ms**2*Rp**5/ap**6*(wp-omega_p)*tau_p
 density=5.0*(time/(4.6d9*3.1536d7))**(-2)*(ap/au)**(-2)
 v=(wp-omega_s)*ap
 va=Bs*(Rs/ap)**3/sqrt(density*m*mu)
 Mach=abs(v)/va
 Cd=Mach/sqrt(1.0+Mach**2)
 Lambda1=mu*abs(v)/Cd
 torque_spm=4.d0*Bs**2*ap*Rp**2*(Bp*(time/time0)**(-0.267)/Bs)**(2.d0/3.d0)*(Rs/ap)**4*v/(Lambda1+Lambda2)
 angmom_m=Mm*(G*Mp*am)**0.5d0
 torque_pmt=G*Mm**2*Rp**5/am**6*(wm-omega_p)*tau_p
 torque_pmm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3*(Bp*(time/time0)**(-0.267))**2*(Rp/am)**6
 torque_smm=4.d-9*sigma_m*(wm-omega_p)*am**2*Rm**3* Bs                        **2*(Rs/ap)**6

 call rk4(time,ap,h,y1,f1)
 ap=y1
 wp=(G*Ms/ap**3)**0.5d0
 call rk4(time,omega_p,h,y1,f2)
 omega_p=y1
 cor=(G*Mp/omega_p**2)**(1.d0/3.d0)
 call rk4(time,am,h,y1,f3)
 am=y1
 wm=(G*Mp/am**3)**0.5d0
 time=time+h
 if(mod(i,n/10000000).eq.0) write(1,'(11E25.10)') (time-time0)/3.1536d7, ap/au, cor/Rj, am/Rj, omega_p, wm, &
 &                       torque_pst, torque_spm, torque_pmt, torque_pmm, Cd
 if(am.lt.am_Roche) then
  write(6,*) "moon already inside planet's Roche radius"
  stop
 endif
 ap_Roche=(Mp/Ms)**(1.d0/3.d0)*ap
 if(am.gt.ap_Roche) then
  write(6,*) "moon already outside circumplanetary disk"
  stop
 endif
enddo
close(1)
end subroutine dynamics

subroutine rk4(t,y,h,y1,f)
implicit none
double precision t, y, h, y1, f ! y1: y at next time step
external:: f
double precision k1, k2, k3, k4
k1=f(t,y)
k2=f(t+h/2.d0,y+h/2.d0*k1)
k3=f(t+h/2.d0,y+h/2.d0*k2)
k4=f(t+h     ,y+h     *k3)
y1=y+h/6.d0*(k1+2.d0*(k2+k3)+k4)
end subroutine rk4

function f1(t,y)
use globe
implicit none
double precision t, y, f1
f1=2.d0*ap*(-torque_pst-torque_spm)/angmom_p
end function f1

function f2(t,y)
use globe
implicit none
double precision t, y, f2
f2=torque_pst/moment_p
end function f2

function f3(t,y)
use globe
implicit none
double precision t, y, f3
f3=2.d0*am*(-torque_pmt-torque_pmm-torque_smm)/angmom_m
end function f3

subroutine radio
use globe
implicit none
double precision eta, B, W, Theta, d, delta_nu, F, d_limit
Bs=1.d0 !1.5d3 for young and 1.d0 for mature
Bp=1.d1 !1.d2 for young and 1.d1 for mature
eta=2.d-3
Theta=1.58
d=1.d3*pc
delta_nu=100.0*1d6

omega_s=2.d0*pi/(3.d0*24.d0*3.6d3)
ap=5.d-2*au
wp=(G*Ms/ap**3)**(1.d0/2.d0)
v=abs(wp-omega_s)*ap
B=Bs*(Rs/ap)**3
R_obs=Rp*(Bp/Bs)**(1.d0/3.d0)*(Rs/ap)**(-1)
write(6,*) 'R_obs/Rp'
write(6,*) R_obs/Rp
W=eta*(v*B**2/mu)*pi*R_obs**2
write(6,*) 'radio power of star-planet (erg/s)'
write(6,'(E10.3)') W
F=W/(Theta*d**2*delta_nu)/1.d-26
write(6,*) 'radio flux (mJr)'
write(6,'(E10.3)') F
d_limit=(1.d0/F)**(-0.5)*d/pc
write(6,*) 'detection limit (pc)'
write(6,'(E10.3)') d_limit

omega_p=2.d0*pi/(40.d0*3.6d3)
am=6.d0*Rj
wm=(G*Mp/am**3)**(1.d0/2.d0)
v=abs(wm-omega_p)*am
B=Bp
R_obs=Rm
W=eta*(v*B**2/mu)*pi*R_obs**2
write(6,*) 'radio power of planet-moon (erg/s)'
write(6,'(E10.3)') W
F=W/(Theta*d**2*delta_nu)/1.d-26
write(6,*) 'radio flux (mJr)'
write(6,'(E10.3)') F
d_limit=(1.d0/F)**(-0.5)*d/pc
write(6,*) 'detection limit (pc)'
write(6,'(E10.3)') d_limit
end subroutine radio

